The Anatomy of a Scientific Rumor

The announcement of the discovery of a Higgs boson-like particle at CERN will be remembered as one of the milestones of the scientific endeavor of the 21st century. In this paper we present a study of information spreading processes on Twitter before, during and after the announcement of the discovery of a new particle with the features of the elusive Higgs boson on 4th July 2012. We report evidence for non-trivial spatio-temporal patterns in user activities at individual and global level, such as tweeting, re-tweeting and replying to existing tweets. We provide a possible explanation for the observed time-varying dynamics of user activities during the spreading of this scientific "rumor". We model the information spreading in the corresponding network of individuals who posted a tweet related to the Higgs boson discovery. Finally, we show that we are able to reproduce the global behavior of about 500,000 individuals with remarkable accuracy.

==> figure/combcrop.sh <==
# Combine and crop
EXPECTED_ARGS=3
E_BADARGS=65

if [ $# -ne $EXPECTED_ARGS ]
then
    echo "Usage: `basename $0` {arg}"
    exit $E_BADARGS
fi

pdfnup --nup 2x2 --outfile "tmp.pdf" $1 $2
pdfcrop --margins 10 tmp.pdf $3
rm tmp.pdf

